Multitask Learning for Polyphonic Piano Transcription, a Case Study

Viewing polyphonic piano transcription as a multitask learning problem, where we need to simultaneously predict onsets, intermediate frames and offsets of notes, we investigate the performance impact of additional prediction targets, using a variety of suitable convolutional neural network architectures. We quantify performance differences of additional objectives on the large MAESTRO dataset.

==> build.sh <==
#!/bin/bash
latexmk -output-directory=output -aux-directory=output -bibtex -pdf -pvc -interaction=nonstopmode master.tex

